Improved Clustering with Augmented k-means

Identifying a set of homogeneous clusters in a heterogeneous dataset is one of the most important classes of problems in statistical modeling. In the realm of unsupervised partitional clustering, k-means is a very important algorithm for this. In this technical report, we develop a new k-means variant called Augmented k-means, which is a hybrid of k-means and logistic regression. During each iteration, logistic regression is used to predict the current cluster labels, and the cluster belonging probabilities are used to control the subsequent re-estimation of cluster means. Observations which can't be firmly identified into clusters are excluded from the re-estimation step. This can be valuable when the data exhibit many characteristics of real datasets such as heterogeneity, non-sphericity, substantial overlap, and high scatter. Augmented k-means frequently outperforms k-means by more accurately classifying observations into known clusters and / or converging in fewer iterations. We demonstrate this on both simulated and real datasets. Our algorithm is implemented in Python and will be available with this report.

==> anc/AugKM_Test_Driver.py <==
# Compare the performance of Augmented K-means++ against K-means++
import datetime as dat
import numpy as np
# get my clustering modeling data support functions
from SupportFuncs import *
# get the actual augmented k-means algorithm
from AugKmeansPP import *

# real / simulated data parameters
datafile = input('Please enter the name of the data file (include path if not cwd): ')
datatype = int(input('Simulated data (1) or Real data (0)? '))
if datatype == 1:
	n = int(input('How many simulated observations? '))

if datatype == 1:
	pis, betas, mus, sigmas = LoadClustData(datafile,type)
	ks = np.arange(len(pis))
else:
	data,labels = LoadClustData(datafile,datatype)
	n = data.shape[0]
	ks = np.unique(labels)

# K-means parameters
Khat = len(ks)
convgcrit = 0.00001
maxiters = 100

# Monte Carlo simulation
MCsims = 1000
printgran = 10
MCres = np.zeros((MCsims,8),dtype=float)
arr_res = []
for sim in range(MCsims):
	# talk a little, maybe
	if sim%printgran == 0:
		print('Sim %d of %d'%(sim+1,MCsims))
		
	# get the data, maybe
	if datatype == 1:
		data,labels = SimClustData(n, pis, betas, mus, sigmas)
	
	# set the seed
	tim = dat.datetime.now()
	randseed = tim.hour*10000+tim.minute*100+tim.second+tim.microsecond
	
	# initialize the centroids
	clust_means = KPPInit(data,Khat,randseed)

	# run Kmeans
	nw = dat.datetime.now()
	clustsK,SK,jnk,jnk = AugKMeans(data,Khat,convgcrit,maxiters,clust_means,AugMe = False)
	MCres[sim,3] = (dat.datetime.now() - nw).microseconds
	MCres[sim,0] = np.sum(ClustsAlign(labels,clustsK,ks) == labels)/n
	MCres[sim,1] = len(SK) 
	MCres[sim,2] = SK[-1]

	# run augmented Kmeans
	nw = dat.datetime.now()
	clustsA,SA,jnk,Excl = AugKMeans(data,Khat,convgcrit,maxiters,clust_means,AugMe = True)
	MCres[sim,7] = (dat.datetime.now() - nw).microseconds
	MCres[sim,4] = np.sum(ClustsAlign(labels,clustsA,ks) == labels)/n
	MCres[sim,5] = len(SA)
	MCres[sim,6] = SA[-1]
	
	# talk a little, maybe
	if sim%printgran == 0:
		print('\tClassification winner = %s'%(('Reg.','Aug.')[MCres[sim,4]>MCres[sim,0]]))
		
	# save the other arrays
	arr_res.append([SK,SA,Excl])

# summarize results
print('%s data used: %s (n=%d), %d MC sims'%(['Real','Simulated'][datatype],datafile,n,MCsims))
# compare the classification rates
crates_bst = np.argmax(MCres[:,[0,4]],axis=1) # better than
crates_beq = MCres[:,4] >= MCres[:,0]		# not worse than
# compare the number iterations
iters_bst = np.argmin(MCres[:,[1,5]],axis=1)	# better than
iters_beq = MCres[:,5] <= MCres[:,1]		# not worse than
# compare the final SSE
errs_bst = np.argmin(MCres[:,[2,6]],axis=1) 	# better than
errs_beq = MCres[:,6] <= MCres[:,2]		# not worse than
# compare the execution times
time_bst = np.argmin(MCres[:,[3,7]],axis=1)	# better than
time_beq = MCres[:,7] <= MCres[:,3]		# not worse than

# talk
print('Augmented Better Frequencies\n\tClassification: %0.2f%%\n\tIterations: %5.2f%%\n\tErrors: %0.2f'\
	%(100*np.sum(crates_bst==1)/MCsims,100*np.sum(iters_bst==1)/MCsims,100*np.sum(errs_bst==1)/MCsims))
print('Augmented Better or Equal Frequencies\n\tClassification: %0.2f%%\n\tIterations: %5.2f%%\n\tErrors: %0.2f'\
	%(100*np.sum(crates_beq==1)/MCsims,100*np.sum(iters_beq==1)/MCsims,100*np.sum(errs_beq==1)/MCsims))
# mean performance when Augmented is better / worst
clrts = np.mean(MCres[crates_bst==1,4] - MCres[crates_bst==1,0])
iters = np.mean(MCres[iters_bst==1,1] - MCres[iters_bst==1,5])
print('When Augmented is Better, Avg. Benefit:\n\tClassification = %0.2f%%\n\tIterations = %0.2f'\
	%(100*clrts,iters))	
clrtsw = np.mean(MCres[crates_beq==0,0] - MCres[crates_beq==0,4])
itersw = np.mean(MCres[iters_beq==0,5] - MCres[iters_beq==0,1])
print('When Augmented is Worse, Avg. Detriment:\n\tClassification = %0.2f%%\n\tIterations = %0.2f'\
	%(100*clrtsw,itersw))	
# mean performances
mns = np.mean(MCres,axis=0)
print('     K-means Average: Class. Rate: %0.2f%%, Num. Iters.: %5.2f, Convg. Err.: %0.2f, Exec. Time (s): %0.2f'\
    %(100*mns[0],mns[1],mns[2],mns[3]/100000))
print('Aug. K-means Average: Class. Rate: %0.2f%%, Num. Iters.: %5.2f, Convg. Err.: %0.2f, Exec. Time (s): %0.2f'\
    %(100*mns[4],mns[5],mns[6],mns[7]/100000))
				
# talk about how many excluded observations in augmentation
#excls = [sum(r[2]) for r in arr_res]

'''
Copyright 2016 John Andrew Howe. 
This code may be freely used, modified, and distributed
as long as this footer remains unaltered and it is attributed to me.
No charge may ever be made to use or distribute this code.
'''

==> anc/AugKmeansPP.py <==
'''
JAH 20160316
Implement Augmented Kmeans
'''
import numpy as np
import numpy.random as rnd
from sklearn.cluster import KMeans
from sklearn.linear_model import LogisticRegression


def AugKMeans(data, Khat, convgcrit, maxiters, clust_means = None, AugMe = True, randseed = None):
	'''
	Augmented K-means, wherein the k-means agorithm (initialized
	with k-means++) is augmented by an extra step to fit a logistic
	regression model that's used to exclude certain observations from
	being used to compute the cluster centroids for the next iteration.
	-----
	data = nxp array of data
	Khat = integer number of groups to find in data
	convgcrit = float convergence criteria used to compare successive
		values of the total sum of squared distances
	maxiter = inter maximum number iterations Aug Kmeans can consume
	AugMe = (optional) boolean flag True = Augment, False = don't
	clust_means (optional) Khatxp array of Khat p-length initial cluster means
	randseed = (optional) integer seed for randomizer - only used for seeding,
		so if you pass clust_means this is not used
	-----
	clusts = n-length array of cluster labels, labeled as 0,1,...
	sumdist = array of total sum of squared distances for each iteration
	Excld = list of boolean selection arrays of observations excluded
		by logistic regression Augmentation in each iteration
	'''
	# initialize stuff
	n = data.shape[0]
	ks = range(Khat)
	iters = 0
	Sumdist = []
	excld = []
	if AugMe:
		LR = LogisticRegression()
	
	if clust_means is None:
		# initialize centroids with Kmeans++ initialization
		clust_means = KPPInit(data,Khat,randseed)	
	cents_hist = [clust_means]
		
	# main driver loop
	while True:
		iters += 1
		# initialize more stuff
		clusts = np.zeros(n,dtype=int)			# cluster numbers
		clust_dists = np.zeros(n,dtype=float)	# distance from each obs. to its clust mean
		# cluster assignment & squared distance calculation
		for i in range(n):
			# compute all dists
			dists = [SqDist(data[i,:],m) for m in clust_means]
			# get the minimum distance
			clust_dists[i] = min(dists)
			# find the min and assign the cluster
			clusts[i] = dists.index(clust_dists[i])
		
		if AugMe:
			augpred = LR.fit(X = data, y = clusts).predict_proba(X = data)
			# for each observation, get the 2 largest cluster probabilities ...
			bigs = [a[np.argsort(a)[-2:]] for a in augpred]
			# ... and compute their ratio; if it is <=1.5, this observation is not solidly classified
			keepme = np.array([b[1]/b[0]>1.5 for b in bigs])
			excld.append(~keepme)
		else:
			keepme = np.ones(n,dtype=bool)
	 
		# recompute the means *excluding* the mismatched observations
		clust_means = np.tile(np.mean(data,axis=0,keepdims=True),(Khat,1))
		for k in ks:
			if np.sum((clusts==k) & keepme)==0:
				# no certainty on this cluster, so just set it's mean to the global data average
				pass 
			else:
				clust_means[k,:] = np.mean(data[(clusts==k) & keepme,:],axis=0)
		cents_hist.append(clust_means)

		# get the sum
		Sumdist.append(sum(clust_dists))
		# now test, if we can
		if ((len(Sumdist) > 1) and (abs(Sumdist[-1]-Sumdist[-2]) < convgcrit)) or (iters > maxiters):
			break
	
	return clusts, Sumdist, cents_hist, excld


def SqDist(x1,x2):
	'''
	squared Euclidian distance - could be changed to something else
	'''
	return sum((x1 - x2)**2)


def KPPInit(data, Khat, randseed = None):
	'''
	Initializer for KMeans++ from
	Arthur, D. and Vassilvitskii, S. (2007). "k-means++: the advantages of careful seeding"
	Proceedings of the eighteenth annual ACM-SIAM symposium on Discrete algorithms.
	Society for Industrial and Applied Mathematics Philadelphia, PA, USA. pp. 1027–1035.
	-----
	data = nxp array of data
	Khat = (optional) integer number of groups to find in data
	randseed = (optional) integer seed for randomizer
	-----
	centroids = Khatxp array of Khat p-length cluster centroids
	'''
	# Kmeans++ initialization
	(n,p) = data.shape
	# setup to hold centers	
	centroids = np.zeros((Khat,p),dtype=float)
	# randomly select the first centroid
	if randseed is not None:
		rnd.seed(randseed)
	centroids[0,:] = rnd.permutation(data)[0,:]
	# iteratively add centroids
	for ks in range(1,Khat):
		dists = np.zeros(n,dtype=float)
		for ind,dat in enumerate(data):
			# get the squared distance to the nearest centroid
			dists[ind] = min([SqDist(dat,centroids[r,:]) for r in range(ks)])
		# now sample from the observations proportional to the
		# squared distances (further = more likely)
		# first: convert to cumulative probabilities which are upper bounds for bins
		cumprobs = np.cumsum(dists/np.sum(dists))
		# second: get a random uniform variate and figure out where it falls
		seld = (rnd.rand() <= cumprobs)
		# third: the selected sample corresponds to the first upper bound > than the random
		centroids[ks,:] = data[seld,:][0,:]
	# these *are* the (cent)roids you're looking for
	return centroids

	'''
Copyright 2016 John Andrew Howe. 
This code may be freely used, modified, and distributed
as long as this footer remains unaltered and it is attributed to me.
No charge may ever be made to use or distribute this code.
'''

==> anc/SupportFuncs.py <==
'''
JAH 20160316
Data support functions for clustering modeling.
'''
import numpy as np
import matplotlib.pyplot as plt
from mpl_toolkits.mplot3d import Axes3D
plt.ion()

def ScatterGrpd(data, labels, names = None):
	'''
	Draw either a 2d or 3d scatter plot of grouped data, with each
	group using a different color & marker. If cluster names are passed
	in, these will be annotated on the plot; otherwise the group labels
	will be annotated - either way at the cluster means.
	-----
	data = nxp array of data, where p is either 2 or 3-p
	labels = n-length array_like of cluster labels, labeled as 0,1,...
	names = (optional) k-length array_like of cluster names
	'''
	uniK = np.unique(labels)
	p = data.shape[1]
	
	# prepare cluster "names" if none passed
	if names is None:
		names = ['Cluster %d'%k for k in uniK]
	
	# setup for the different colors & markers
	col = 'bgrmk'; col_num = len(col)
	mrk = '.s*o^+<x>vd'; mrk_num = len(mrk)
	# modularly cycle through them
	colmrk_use = [(col[k%col_num],mrk[k%mrk_num]) for k in range(len(uniK))]
	
	# plot
	fig = plt.figure()
	if p == 3:
		ax = fig.add_subplot(111, projection='3d')
	plt.hold('on')
	for k in uniK:
		# get the indices of this cluster & the means
		ind = (labels == k)
		mn = np.mean(data[ind,:],axis=0)
		# scatter plot & labels cluster centers
		if p == 2:
			plt.scatter(data[ind,0],data[ind,1], color=colmrk_use[k][0], marker=colmrk_use[k][1])
			plt.gca().text(mn[0],mn[1],'*'+names[k])
		elif p == 3:
			ax.scatter(data[ind,0],data[ind,1],data[ind,2], color=colmrk_use[k][0], marker=colmrk_use[k][1])
			ax.text(mn[0],mn[1],mn[2],'*'+names[k])
	plt.axis('tight')
	plt.hold('off')

def LoadClustData(datafile, datatype):
	''' Prepare data for modeling - either real or simulated.
	If real (0), the first column of datafile will be used as labels,
	which should be labeled as 0,1,2,.... If simulated (1), the file
	structure should be:
	row 1:        k followed by (p-1) 0s tab separated
	row 2:        tab separated mean vector
	row 3-p+2:    tab separated covariance matrix
	row p+3:      beta tab mixing proportion
	must have (k-1)*(p+2) additional rows in the same format.	
	Either way, the file must be tab delimited with no headers.
	-----
	datafile = string filename to import
	datatype = scalar 0=real, 1=simulated
	-----
	if datatype = 0, returns
		data = nxp array of simulated data
		labels = n-length array of cluster labels
	else
		mixpropors = k-length array of mixing proportions (must sum to 1)
		betas = k-length array of beta shape parameters
		meanvecs = kxp matrix of k p-length mean vectors
		covrmats = kxpxp array of k pxp covariance matrices
	'''
	# get the data
	datinput = np.loadtxt(datafile)
	
	if datatype == 0:
		# real data
		labels = datinput[:,0]
		data = datinput[:,1:]
		# wow, that was easy, ... done!
		return data, labels
	else:
		# simulated data
		K = int(datinput[0,0])		# number clusters
		p = datinput.shape[1]		# number dimensions
		rng = range(1,K*(p+2),p+2)	# bounds through cluster parameter sets
		# pre-allocate the vectors of simulation parameters
		meanvecs = np.zeros((K,p),dtype=float)
		covrmats = np.zeros((K,p,p),dtype=float)		
		# fill in the mixing proportions & betas
		betas = datinput[rng,0]
		mixpropors = datinput[rng,1]/np.sum(datinput[rng,1])
		# get the mean vectors & covariance matrices
		for i,r in enumerate(rng):
			# could easily do this with list comprehension ...
			meanvecs[i,:] = datinput[r+1,:]
			# ... but would then need another list comprehension here
			covrmats[i,:] = datinput[r+2:(r+p+2),:]
		# done!
		return mixpropors, betas, meanvecs, covrmats


def SimClustData(n, mixpropors, betas, meanvecs, covrmats, Scatter=False):
	'''
	This will simulate n observations from a multivariate PE distribution
	in multiple clusters using the parameters passed. If the passed n &
	mixing proportions results in a non-integer number of observations in
	a cluster, that clusters n is rounded.
	-----
	n = integer total number observations
	mixpropors = k-length array_like of mixing proportions (must sum to 1)
	betas = k-length array_like of beta shape parameters
	meanvecs = kxp matrix of k p-length mean vectors
	covrmats = kxpxp array of k pxp covariance matrices
	scatter = (optional) boolean True = create a grouped scatter plot;
		False = don't (only possible if p = 2 or 3)
	-----
	data = nxp array of simulated data
	labels = n-length array of cluster labels, labeled as 0,1,...
	'''
	# get number of observations per cluster & create the labels
	nks = np.asarray(np.round(n*mixpropors),dtype=int)
	K = len(mixpropors)
	labels = np.repeat(range(K),nks)
	
	# do the simulating
	data = np.zeros((0,meanvecs.shape[1]),dtype=float)	# have to init as a (0,p) array for vstack to work
	for k in range(K):
		data = np.vstack((data,MVPexpRnd(nks[k],betas[k],meanvecs[k,:],covrmats[k,:,:])))
		
	# scatter plot if allowed and requested
	p = data.shape[1]
	if Scatter and ((p == 2) or (p == 3)):
		ScatterGrpd(data,labels)
	# done!
	return data,labels


def MVPexpRnd(n, beta, mu, Sigma, randseed = None):
	'''
	Generate n samples from a p-variate PE distribution, using
	the parameters passed in. p must be >=2.
	-----
	n = integer number observations
	beta = float shape parameter
	mu = p-length array_like mean vector
	Sigma = pxp covariance matrix
	randseed = (optional) integer seed for randomizer
	-----
	data = nxp array of observations simulated from the PE distribution
	'''
	# set the randomizer seed if requested
	if randseed is not None:
		rnd.seed(randseed)	
	p = len(mu)
	# Generate n-by-p random points uniformly distributed on
	# the surface of a hypersphere of p dimension
	a = np.random.randn(n,p)
	a1 = np.sqrt(np.sum(a**2,axis=1,keepdims=True))
	Unif = a / a1	# divide each observation by the square root of its norm

	# Generate n Gamma variates with shape param p/2/B and scale param 2
	# then scale to the power of 1/2/B
	Gama = np.random.gamma(shape = p/2/beta, scale = 2, size = (n,1))**(1/2/beta)
	
	# Cholesky Factorization of Sigma
	A = np.linalg.cholesky(Sigma);

	# Generate the PE matrix - this makes heavy use of
	# numpy's ability to broadcase together arrays
	return np.dot(A.T,Unif.T).T*Gama + mu


def ClustsAlign(trues, estim, ks):
	'''
	A problem in clustering is that the cluster labels from an algorithm can be
	different than the real cluster labels, i.e. [2,0,1] instead of [0,1,2].
	This attempts to edit the estimated cluster labels so that they align with
	the true labels.
	-----
	trues = n-length array-like of true labels
	estim = n-length array-like of estimated labels
	ks = array_like unique values in trues
	-----
	new_estim = n-length array-like of aligned estimated labels
	'''
	K = len(ks)					# number unique true labels
	uniK = np.unique(estim)		# unique estimated labels
	# save a copy that we can mess around with
	new_estim = estim + 1000
	# loop through each estimated cluster and figure out the majority true cluster
	for k in uniK:
		tru_est = trues[estim == k]
		# get the frequency with which each label is present
		preps = [np.sum(tru_est == k)/len(tru_est) for k in ks]
		truth = max(preps)
		truthk = ks[preps.index(truth)]
		# we need to change this k in estim for a new k, since the majority in trues
		# is different, with a higher frequency then even
		if (truth > 1/K) and (truthk != k):
			new_estim[estim==k] = 1000+truthk
	return new_estim - 1000

def SimandScat(datafile,n):
	'''
	This simply called LoadClustData, then SimClustData with the plot flag on.
	It's a helper function for lazy people like myself :-).
	'''
	pis,betas,mus,sigmas = LoadClustData(datafile,1)	
	data,labels = SimClustData(n,pis,betas,mus,sigmas,(len(mus[0])==2) or (len(mus[0])==3))
	return data,labels
	
'''
Copyright 2016 John Andrew Howe. 
This code may be freely used, modified, and distributed
as long as this footer remains unaltered and it is attributed to me.
No charge may ever be made to use or distribute this code.
'''

==> anc/data_mixnorm_5.m <==
4	0
1   0.125
12  12
.5   0
0   1
1    0.1875
13  5
1.5 0
0   1.5
.75   0.3125
4.5 14.5
0.5   1
1   4
.75   0.3750
7   9
6   -1
-1   1

==> anc/iris_data.m <==
1	5.1	3.5	1.4	0.2
1	4.9	3	1.4	0.2
1	4.7	3.2	1.3	0.2
1	4.6	3.1	1.5	0.2
1	5	3.6	1.4	0.2
1	5.4	3.9	1.7	0.4
1	4.6	3.4	1.4	0.3
1	5	3.4	1.5	0.2
1	4.4	2.9	1.4	0.2
1	4.9	3.1	1.5	0.1
1	5.4	3.7	1.5	0.2
1	4.8	3.4	1.6	0.2
1	4.8	3	1.4	0.1
1	4.3	3	1.1	0.1
1	5.8	4	1.2	0.2
1	5.7	4.4	1.5	0.4
1	5.4	3.9	1.3	0.4
1	5.1	3.5	1.4	0.3
1	5.7	3.8	1.7	0.3
1	5.1	3.8	1.5	0.3
1	5.4	3.4	1.7	0.2
1	5.1	3.7	1.5	0.4
1	4.6	3.6	1	0.2
1	5.1	3.3	1.7	0.5
1	4.8	3.4	1.9	0.2
1	5	3	1.6	0.2
1	5	3.4	1.6	0.4
1	5.2	3.5	1.5	0.2
1	5.2	3.4	1.4	0.2
1	4.7	3.2	1.6	0.2
1	4.8	3.1	1.6	0.2
1	5.4	3.4	1.5	0.4
1	5.2	4.1	1.5	0.1
1	5.5	4.2	1.4	0.2
1	4.9	3.1	1.5	0.2
1	5	3.2	1.2	0.2
1	5.5	3.5	1.3	0.2
1	4.9	3.6	1.4	0.1
1	4.4	3	1.3	0.2
1	5.1	3.4	1.5	0.2
1	5	3.5	1.3	0.3
1	4.5	2.3	1.3	0.3
1	4.4	3.2	1.3	0.2
1	5	3.5	1.6	0.6
1	5.1	3.8	1.9	0.4
1	4.8	3	1.4	0.3
1	5.1	3.8	1.6	0.2
1	4.6	3.2	1.4	0.2
1	5.3	3.7	1.5	0.2
1	5	3.3	1.4	0.2
2	7	3.2	4.7	1.4
2	6.4	3.2	4.5	1.5
2	6.9	3.1	4.9	1.5
2	5.5	2.3	4	1.3
2	6.5	2.8	4.6	1.5
2	5.7	2.8	4.5	1.3
2	6.3	3.3	4.7	1.6
2	4.9	2.4	3.3	1
2	6.6	2.9	4.6	1.3
2	5.2	2.7	3.9	1.4
2	5	2	3.5	1
2	5.9	3	4.2	1.5
2	6	2.2	4	1
2	6.1	2.9	4.7	1.4
2	5.6	2.9	3.6	1.3
2	6.7	3.1	4.4	1.4
2	5.6	3	4.5	1.5
2	5.8	2.7	4.1	1
2	6.2	2.2	4.5	1.5
2	5.6	2.5	3.9	1.1
2	5.9	3.2	4.8	1.8
2	6.1	2.8	4	1.3
2	6.3	2.5	4.9	1.5
2	6.1	2.8	4.7	1.2
2	6.4	2.9	4.3	1.3
2	6.6	3	4.4	1.4
2	6.8	2.8	4.8	1.4
2	6.7	3	5	1.7
2	6	2.9	4.5	1.5
2	5.7	2.6	3.5	1
2	5.5	2.4	3.8	1.1
2	5.5	2.4	3.7	1
2	5.8	2.7	3.9	1.2
2	6	2.7	5.1	1.6
2	5.4	3	4.5	1.5
2	6	3.4	4.5	1.6
2	6.7	3.1	4.7	1.5
2	6.3	2.3	4.4	1.3
2	5.6	3	4.1	1.3
2	5.5	2.5	4	1.3
2	5.5	2.6	4.4	1.2
2	6.1	3	4.6	1.4
2	5.8	2.6	4	1.2
2	5	2.3	3.3	1
2	5.6	2.7	4.2	1.3
2	5.7	3	4.2	1.2
2	5.7	2.9	4.2	1.3
2	6.2	2.9	4.3	1.3
2	5.1	2.5	3	1.1
2	5.7	2.8	4.1	1.3
3	6.3	3.3	6	2.5
3	5.8	2.7	5.1	1.9
3	7.1	3	5.9	2.1
3	6.3	2.9	5.6	1.8
3	6.5	3	5.8	2.2
3	7.6	3	6.6	2.1
3	4.9	2.5	4.5	1.7
3	7.3	2.9	6.3	1.8
3	6.7	2.5	5.8	1.8
3	7.2	3.6	6.1	2.5
3	6.5	3.2	5.1	2
3	6.4	2.7	5.3	1.9
3	6.8	3	5.5	2.1
3	5.7	2.5	5	2
3	5.8	2.8	5.1	2.4
3	6.4	3.2	5.3	2.3
3	6.5	3	5.5	1.8
3	7.7	3.8	6.7	2.2
3	7.7	2.6	6.9	2.3
3	6	2.2	5	1.5
3	6.9	3.2	5.7	2.3
3	5.6	2.8	4.9	2
3	7.7	2.8	6.7	2
3	6.3	2.7	4.9	1.8
3	6.7	3.3	5.7	2.1
3	7.2	3.2	6	1.8
3	6.2	2.8	4.8	1.8
3	6.1	3	4.9	1.8
3	6.4	2.8	5.6	2.1
3	7.2	3	5.8	1.6
3	7.4	2.8	6.1	1.9
3	7.9	3.8	6.4	2
3	6.4	2.8	5.6	2.2
3	6.3	2.8	5.1	1.5
3	6.1	2.6	5.6	1.4
3	7.7	3	6.1	2.3
3	6.3	3.4	5.6	2.4
3	6.4	3.1	5.5	1.8
3	6	3	4.8	1.8
3	6.9	3.1	5.4	2.1
3	6.7	3.1	5.6	2.4
3	6.9	3.1	5.1	2.3
3	5.8	2.7	5.1	1.9
3	6.8	3.2	5.9	2.3
3	6.7	3.3	5.7	2.5
3	6.7	3	5.2	2.3
3	6.3	2.5	5	1.9
3	6.5	3	5.2	2
3	6.2	3.4	5.4	2.3
3	5.9	3	5.1	1.8


==> anc/wine_data.m <==
1	14.23	1.71	2.43	15.6	127	2.8	3.06	0.28	2.29	5.64	1.04	3.92	1065
1	13.2	1.78	2.14	11.2	100	2.65	2.76	0.26	1.28	4.38	1.05	3.4	1050
1	13.16	2.36	2.67	18.6	101	2.8	3.24	0.3	2.81	5.68	1.03	3.17	1185
1	14.37	1.95	2.5	16.8	113	3.85	3.49	0.24	2.18	7.8	0.86	3.45	1480
1	13.24	2.59	2.87	21	118	2.8	2.69	0.39	1.82	4.32	1.04	2.93	735
1	14.2	1.76	2.45	15.2	112	3.27	3.39	0.34	1.97	6.75	1.05	2.85	1450
1	14.39	1.87	2.45	14.6	96	2.5	2.52	0.3	1.98	5.25	1.02	3.58	1290
1	14.06	2.15	2.61	17.6	121	2.6	2.51	0.31	1.25	5.05	1.06	3.58	1295
1	14.83	1.64	2.17	14	97	2.8	2.98	0.29	1.98	5.2	1.08	2.85	1045
1	13.86	1.35	2.27	16	98	2.98	3.15	0.22	1.85	7.22	1.01	3.55	1045
1	14.1	2.16	2.3	18	105	2.95	3.32	0.22	2.38	5.75	1.25	3.17	1510
1	14.12	1.48	2.32	16.8	95	2.2	2.43	0.26	1.57	5	1.17	2.82	1280
1	13.75	1.73	2.41	16	89	2.6	2.76	0.29	1.81	5.6	1.15	2.9	1320
1	14.75	1.73	2.39	11.4	91	3.1	3.69	0.43	2.81	5.4	1.25	2.73	1150
1	14.38	1.87	2.38	12	102	3.3	3.64	0.29	2.96	7.5	1.2	3	1547
1	13.63	1.81	2.7	17.2	112	2.85	2.91	0.3	1.46	7.3	1.28	2.88	1310
1	14.3	1.92	2.72	20	120	2.8	3.14	0.33	1.97	6.2	1.07	2.65	1280
1	13.83	1.57	2.62	20	115	2.95	3.4	0.4	1.72	6.6	1.13	2.57	1130
1	14.19	1.59	2.48	16.5	108	3.3	3.93	0.32	1.86	8.7	1.23	2.82	1680
1	13.64	3.1	2.56	15.2	116	2.7	3.03	0.17	1.66	5.1	0.96	3.36	845
1	14.06	1.63	2.28	16	126	3	3.17	0.24	2.1	5.65	1.09	3.71	780
1	12.93	3.8	2.65	18.6	102	2.41	2.41	0.25	1.98	4.5	1.03	3.52	770
1	13.71	1.86	2.36	16.6	101	2.61	2.88	0.27	1.69	3.8	1.11	4	1035
1	12.85	1.6	2.52	17.8	95	2.48	2.37	0.26	1.46	3.93	1.09	3.63	1015
1	13.5	1.81	2.61	20	96	2.53	2.61	0.28	1.66	3.52	1.12	3.82	845
1	13.05	2.05	3.22	25	124	2.63	2.68	0.47	1.92	3.58	1.13	3.2	830
1	13.39	1.77	2.62	16.1	93	2.85	2.94	0.34	1.45	4.8	0.92	3.22	1195
1	13.3	1.72	2.14	17	94	2.4	2.19	0.27	1.35	3.95	1.02	2.77	1285
1	13.87	1.9	2.8	19.4	107	2.95	2.97	0.37	1.76	4.5	1.25	3.4	915
1	14.02	1.68	2.21	16	96	2.65	2.33	0.26	1.98	4.7	1.04	3.59	1035
1	13.73	1.5	2.7	22.5	101	3	3.25	0.29	2.38	5.7	1.19	2.71	1285
1	13.58	1.66	2.36	19.1	106	2.86	3.19	0.22	1.95	6.9	1.09	2.88	1515
1	13.68	1.83	2.36	17.2	104	2.42	2.69	0.42	1.97	3.84	1.23	2.87	990
1	13.76	1.53	2.7	19.5	132	2.95	2.74	0.5	1.35	5.4	1.25	3	1235
1	13.51	1.8	2.65	19	110	2.35	2.53	0.29	1.54	4.2	1.1	2.87	1095
1	13.48	1.81	2.41	20.5	100	2.7	2.98	0.26	1.86	5.1	1.04	3.47	920
1	13.28	1.64	2.84	15.5	110	2.6	2.68	0.34	1.36	4.6	1.09	2.78	880
1	13.05	1.65	2.55	18	98	2.45	2.43	0.29	1.44	4.25	1.12	2.51	1105
1	13.07	1.5	2.1	15.5	98	2.4	2.64	0.28	1.37	3.7	1.18	2.69	1020
1	14.22	3.99	2.51	13.2	128	3	3.04	0.2	2.08	5.1	0.89	3.53	760
1	13.56	1.71	2.31	16.2	117	3.15	3.29	0.34	2.34	6.13	0.95	3.38	795
1	13.41	3.84	2.12	18.8	90	2.45	2.68	0.27	1.48	4.28	0.91	3	1035
1	13.88	1.89	2.59	15	101	3.25	3.56	0.17	1.7	5.43	0.88	3.56	1095
1	13.24	3.98	2.29	17.5	103	2.64	2.63	0.32	1.66	4.36	0.82	3	680
1	13.05	1.77	2.1	17	107	3	3	0.28	2.03	5.04	0.88	3.35	885
1	14.21	4.04	2.44	18.9	111	2.85	2.65	0.3	1.25	5.24	0.87	3.33	1080
1	14.38	3.59	2.28	16	102	3.25	3.17	0.27	2.19	4.9	1.04	3.44	1065
1	13.9	1.68	2.12	16	101	3.1	3.39	0.21	2.14	6.1	0.91	3.33	985
1	14.1	2.02	2.4	18.8	103	2.75	2.92	0.32	2.38	6.2	1.07	2.75	1060
1	13.94	1.73	2.27	17.4	108	2.88	3.54	0.32	2.08	8.9	1.12	3.1	1260
1	13.05	1.73	2.04	12.4	92	2.72	3.27	0.17	2.91	7.2	1.12	2.91	1150
1	13.83	1.65	2.6	17.2	94	2.45	2.99	0.22	2.29	5.6	1.24	3.37	1265
1	13.82	1.75	2.42	14	111	3.88	3.74	0.32	1.87	7.05	1.01	3.26	1190
1	13.77	1.9	2.68	17.1	115	3	2.79	0.39	1.68	6.3	1.13	2.93	1375
1	13.74	1.67	2.25	16.4	118	2.6	2.9	0.21	1.62	5.85	0.92	3.2	1060
1	13.56	1.73	2.46	20.5	116	2.96	2.78	0.2	2.45	6.25	0.98	3.03	1120
1	14.22	1.7	2.3	16.3	118	3.2	3	0.26	2.03	6.38	0.94	3.31	970
1	13.29	1.97	2.68	16.8	102	3	3.23	0.31	1.66	6	1.07	2.84	1270
1	13.72	1.43	2.5	16.7	108	3.4	3.67	0.19	2.04	6.8	0.89	2.87	1285
2	12.37	0.94	1.36	10.6	88	1.98	0.57	0.28	0.42	1.95	1.05	1.82	520
2	12.33	1.1	2.28	16	101	2.05	1.09	0.63	0.41	3.27	1.25	1.67	680
2	12.64	1.36	2.02	16.8	100	2.02	1.41	0.53	0.62	5.75	0.98	1.59	450
2	13.67	1.25	1.92	18	94	2.1	1.79	0.32	0.73	3.8	1.23	2.46	630
2	12.37	1.13	2.16	19	87	3.5	3.1	0.19	1.87	4.45	1.22	2.87	420
2	12.17	1.45	2.53	19	104	1.89	1.75	0.45	1.03	2.95	1.45	2.23	355
2	12.37	1.21	2.56	18.1	98	2.42	2.65	0.37	2.08	4.6	1.19	2.3	678
2	13.11	1.01	1.7	15	78	2.98	3.18	0.26	2.28	5.3	1.12	3.18	502
2	12.37	1.17	1.92	19.6	78	2.11	2	0.27	1.04	4.68	1.12	3.48	510
2	13.34	0.94	2.36	17	110	2.53	1.3	0.55	0.42	3.17	1.02	1.93	750
2	12.21	1.19	1.75	16.8	151	1.85	1.28	0.14	2.5	2.85	1.28	3.07	718
2	12.29	1.61	2.21	20.4	103	1.1	1.02	0.37	1.46	3.05	0.906	1.82	870
2	13.86	1.51	2.67	25	86	2.95	2.86	0.21	1.87	3.38	1.36	3.16	410
2	13.49	1.66	2.24	24	87	1.88	1.84	0.27	1.03	3.74	0.98	2.78	472
2	12.99	1.67	2.6	30	139	3.3	2.89	0.21	1.96	3.35	1.31	3.5	985
2	11.96	1.09	2.3	21	101	3.38	2.14	0.13	1.65	3.21	0.99	3.13	886
2	11.66	1.88	1.92	16	97	1.61	1.57	0.34	1.15	3.8	1.23	2.14	428
2	13.03	0.9	1.71	16	86	1.95	2.03	0.24	1.46	4.6	1.19	2.48	392
2	11.84	2.89	2.23	18	112	1.72	1.32	0.43	0.95	2.65	0.96	2.52	500
2	12.33	0.99	1.95	14.8	136	1.9	1.85	0.35	2.76	3.4	1.06	2.31	750
2	12.7	3.87	2.4	23	101	2.83	2.55	0.43	1.95	2.57	1.19	3.13	463
2	12	0.92	2	19	86	2.42	2.26	0.3	1.43	2.5	1.38	3.12	278
2	12.72	1.81	2.2	18.8	86	2.2	2.53	0.26	1.77	3.9	1.16	3.14	714
2	12.08	1.13	2.51	24	78	2	1.58	0.4	1.4	2.2	1.31	2.72	630
2	13.05	3.86	2.32	22.5	85	1.65	1.59	0.61	1.62	4.8	0.84	2.01	515
2	11.84	0.89	2.58	18	94	2.2	2.21	0.22	2.35	3.05	0.79	3.08	520
2	12.67	0.98	2.24	18	99	2.2	1.94	0.3	1.46	2.62	1.23	3.16	450
2	12.16	1.61	2.31	22.8	90	1.78	1.69	0.43	1.56	2.45	1.33	2.26	495
2	11.65	1.67	2.62	26	88	1.92	1.61	0.4	1.34	2.6	1.36	3.21	562
2	11.64	2.06	2.46	21.6	84	1.95	1.69	0.48	1.35	2.8	1	2.75	680
2	12.08	1.33	2.3	23.6	70	2.2	1.59	0.42	1.38	1.74	1.07	3.21	625
2	12.08	1.83	2.32	18.5	81	1.6	1.5	0.52	1.64	2.4	1.08	2.27	480
2	12	1.51	2.42	22	86	1.45	1.25	0.5	1.63	3.6	1.05	2.65	450
2	12.69	1.53	2.26	20.7	80	1.38	1.46	0.58	1.62	3.05	0.96	2.06	495
2	12.29	2.83	2.22	18	88	2.45	2.25	0.25	1.99	2.15	1.15	3.3	290
2	11.62	1.99	2.28	18	98	3.02	2.26	0.17	1.35	3.25	1.16	2.96	345
2	12.47	1.52	2.2	19	162	2.5	2.27	0.32	3.28	2.6	1.16	2.63	937
2	11.81	2.12	2.74	21.5	134	1.6	0.99	0.14	1.56	2.5	0.95	2.26	625
2	12.29	1.41	1.98	16	85	2.55	2.5	0.29	1.77	2.9	1.23	2.74	428
2	12.37	1.07	2.1	18.5	88	3.52	3.75	0.24	1.95	4.5	1.04	2.77	660
2	12.29	3.17	2.21	18	88	2.85	2.99	0.45	2.81	2.3	1.42	2.83	406
2	12.08	2.08	1.7	17.5	97	2.23	2.17	0.26	1.4	3.3	1.27	2.96	710
2	12.6	1.34	1.9	18.5	88	1.45	1.36	0.29	1.35	2.45	1.04	2.77	562
2	12.34	2.45	2.46	21	98	2.56	2.11	0.34	1.31	2.8	0.8	3.38	438
2	11.82	1.72	1.88	19.5	86	2.5	1.64	0.37	1.42	2.06	0.94	2.44	415
2	12.51	1.73	1.98	20.5	85	2.2	1.92	0.32	1.48	2.94	1.04	3.57	672
2	12.42	2.55	2.27	22	90	1.68	1.84	0.66	1.42	2.7	0.86	3.3	315
2	12.25	1.73	2.12	19	80	1.65	2.03	0.37	1.63	3.4	1	3.17	510
2	12.72	1.75	2.28	22.5	84	1.38	1.76	0.48	1.63	3.3	0.88	2.42	488
2	12.22	1.29	1.94	19	92	2.36	2.04	0.39	2.08	2.7	0.86	3.02	312
2	11.61	1.35	2.7	20	94	2.74	2.92	0.29	2.49	2.65	0.96	3.26	680
2	11.46	3.74	1.82	19.5	107	3.18	2.58	0.24	3.58	2.9	0.75	2.81	562
2	12.52	2.43	2.17	21	88	2.55	2.27	0.26	1.22	2	0.9	2.78	325
2	11.76	2.68	2.92	20	103	1.75	2.03	0.6	1.05	3.8	1.23	2.5	607
2	11.41	0.74	2.5	21	88	2.48	2.01	0.42	1.44	3.08	1.1	2.31	434
2	12.08	1.39	2.5	22.5	84	2.56	2.29	0.43	1.04	2.9	0.93	3.19	385
2	11.03	1.51	2.2	21.5	85	2.46	2.17	0.52	2.01	1.9	1.71	2.87	407
2	11.82	1.47	1.99	20.8	86	1.98	1.6	0.3	1.53	1.95	0.95	3.33	495
2	12.42	1.61	2.19	22.5	108	2	2.09	0.34	1.61	2.06	1.06	2.96	345
2	12.77	3.43	1.98	16	80	1.63	1.25	0.43	0.83	3.4	0.7	2.12	372
2	12	3.43	2	19	87	2	1.64	0.37	1.87	1.28	0.93	3.05	564
2	11.45	2.4	2.42	20	96	2.9	2.79	0.32	1.83	3.25	0.8	3.39	625
2	11.56	2.05	3.23	28.5	119	3.18	5.08	0.47	1.87	6	0.93	3.69	465
2	12.42	4.43	2.73	26.5	102	2.2	2.13	0.43	1.71	2.08	0.92	3.12	365
2	13.05	5.8	2.13	21.5	86	2.62	2.65	0.3	2.01	2.6	0.73	3.1	380
2	11.87	4.31	2.39	21	82	2.86	3.03	0.21	2.91	2.8	0.75	3.64	380
2	12.07	2.16	2.17	21	85	2.6	2.65	0.37	1.35	2.76	0.86	3.28	378
2	12.43	1.53	2.29	21.5	86	2.74	3.15	0.39	1.77	3.94	0.69	2.84	352
2	11.79	2.13	2.78	28.5	92	2.13	2.24	0.58	1.76	3	0.97	2.44	466
2	12.37	1.63	2.3	24.5	88	2.22	2.45	0.4	1.9	2.12	0.89	2.78	342
2	12.04	4.3	2.38	22	80	2.1	1.75	0.42	1.35	2.6	0.79	2.57	580
3	12.86	1.35	2.32	18	122	1.51	1.25	0.21	0.94	4.1	0.76	1.29	630
3	12.88	2.99	2.4	20	104	1.3	1.22	0.24	0.83	5.4	0.74	1.42	530
3	12.81	2.31	2.4	24	98	1.15	1.09	0.27	0.83	5.7	0.66	1.36	560
3	12.7	3.55	2.36	21.5	106	1.7	1.2	0.17	0.84	5	0.78	1.29	600
3	12.51	1.24	2.25	17.5	85	2	0.58	0.6	1.25	5.45	0.75	1.51	650
3	12.6	2.46	2.2	18.5	94	1.62	0.66	0.63	0.94	7.1	0.73	1.58	695
3	12.25	4.72	2.54	21	89	1.38	0.47	0.53	0.8	3.85	0.75	1.27	720
3	12.53	5.51	2.64	25	96	1.79	0.6	0.63	1.1	5	0.82	1.69	515
3	13.49	3.59	2.19	19.5	88	1.62	0.48	0.58	0.88	5.7	0.81	1.82	580
3	12.84	2.96	2.61	24	101	2.32	0.6	0.53	0.81	4.92	0.89	2.15	590
3	12.93	2.81	2.7	21	96	1.54	0.5	0.53	0.75	4.6	0.77	2.31	600
3	13.36	2.56	2.35	20	89	1.4	0.5	0.37	0.64	5.6	0.7	2.47	780
3	13.52	3.17	2.72	23.5	97	1.55	0.52	0.5	0.55	4.35	0.89	2.06	520
3	13.62	4.95	2.35	20	92	2	0.8	0.47	1.02	4.4	0.91	2.05	550
3	12.25	3.88	2.2	18.5	112	1.38	0.78	0.29	1.14	8.21	0.65	2	855
3	13.16	3.57	2.15	21	102	1.5	0.55	0.43	1.3	4	0.6	1.68	830
3	13.88	5.04	2.23	20	80	0.98	0.34	0.4	0.68	4.9	0.58	1.33	415
3	12.87	4.61	2.48	21.5	86	1.7	0.65	0.47	0.86	7.65	0.54	1.86	625
3	13.32	3.24	2.38	21.5	92	1.93	0.76	0.45	1.25	8.42	0.55	1.62	650
3	13.08	3.9	2.36	21.5	113	1.41	1.39	0.34	1.14	9.4	0.57	1.33	550
3	13.5	3.12	2.62	24	123	1.4	1.57	0.22	1.25	8.6	0.59	1.3	500
3	12.79	2.67	2.48	22	112	1.48	1.36	0.24	1.26	10.8	0.48	1.47	480
3	13.11	1.9	2.75	25.5	116	2.2	1.28	0.26	1.56	7.1	0.61	1.33	425
3	13.23	3.3	2.28	18.5	98	1.8	0.83	0.61	1.87	10.52	0.56	1.51	675
3	12.58	1.29	2.1	20	103	1.48	0.58	0.53	1.4	7.6	0.58	1.55	640
3	13.17	5.19	2.32	22	93	1.74	0.63	0.61	1.55	7.9	0.6	1.48	725
3	13.84	4.12	2.38	19.5	89	1.8	0.83	0.48	1.56	9.01	0.57	1.64	480
3	12.45	3.03	2.64	27	97	1.9	0.58	0.63	1.14	7.5	0.67	1.73	880
3	14.34	1.68	2.7	25	98	2.8	1.31	0.53	2.7	13	0.57	1.96	660
3	13.48	1.67	2.64	22.5	89	2.6	1.1	0.52	2.29	11.75	0.57	1.78	620
3	12.36	3.83	2.38	21	88	2.3	0.92	0.5	1.04	7.65	0.56	1.58	520
3	13.69	3.26	2.54	20	107	1.83	0.56	0.5	0.8	5.88	0.96	1.82	680
3	12.85	3.27	2.58	22	106	1.65	0.6	0.6	0.96	5.58	0.87	2.11	570
3	12.96	3.45	2.35	18.5	106	1.39	0.7	0.4	0.94	5.28	0.68	1.75	675
3	13.78	2.76	2.3	22	90	1.35	0.68	0.41	1.03	9.58	0.7	1.68	615
3	13.73	4.36	2.26	22.5	88	1.28	0.47	0.52	1.15	6.62	0.78	1.75	520
3	13.45	3.7	2.6	23	111	1.7	0.92	0.43	1.46	10.68	0.85	1.56	695
3	12.82	3.37	2.3	19.5	88	1.48	0.66	0.4	0.97	10.26	0.72	1.75	685
3	13.58	2.58	2.69	24.5	105	1.55	0.84	0.39	1.54	8.66	0.74	1.8	750
3	13.4	4.6	2.86	25	112	1.98	0.96	0.27	1.11	8.5	0.67	1.92	630
3	12.2	3.03	2.32	19	96	1.25	0.49	0.4	0.73	5.5	0.66	1.83	510
3	12.77	2.39	2.28	19.5	86	1.39	0.51	0.48	0.64	9.9	0.57	1.63	470
3	14.16	2.51	2.48	20	91	1.68	0.7	0.44	1.24	9.7	0.62	1.71	660
3	13.71	5.65	2.45	20.5	95	1.68	0.61	0.52	1.06	7.7	0.64	1.74	740
3	13.4	3.91	2.48	23	102	1.8	0.75	0.43	1.41	7.3	0.7	1.56	750
3	13.27	4.28	2.26	20	120	1.59	0.69	0.43	1.35	10.2	0.59	1.56	835
3	13.17	2.59	2.37	20	120	1.65	0.68	0.53	1.46	9.3	0.6	1.62	840
3	14.13	4.1	2.74	24.5	96	2.05	0.76	0.56	1.35	9.2	0.61	1.6	560

